DPconv: Super-Polynomially Faster Join Ordering

We revisit the join ordering problem in query optimization. The standard exact algorithm, DPccp, has a worst-case running time of $O(3^n)$. This is prohibitively expensive for large queries, which are not that uncommon anymore. We develop a new algorithmic framework based on subset convolution. DPconv achieves a super-polynomial speedup over DPccp, breaking the $O(3^n)$ time-barrier for the first time. We show that the instantiation of our framework for the $C_\max$ cost function is up to 30x faster than DPccp for large clique queries.

==> algorithms/fast_cmax.cpp <==
otimes_max(xs, ys):
  xs = xs * (xs > 0)
  ys = ys * (ys > 0)
  x_acc, y_acc = xs[0], ys[0]
  ret[0] = xs[0] * ys[0]
  for (i = 1; i != xs.size; ++i):
    x_acc += xs[i]
    ret[i] = y_acc * xs[i] + x_acc * ys[i]
    y_acc += ys[i]
  return ret
